Two-Point Correlator of Chiral Primary Operators with a Wilson Line Defect in $\mathcal{N}=4$ SYM

We study the two-point function of the stress-tensor multiplet of $\mathcal{N}=4$ SYM in the presence of a line defect. To be more precise, we focus on the single-trace operator of conformal dimension two that sits in the $20'$ irrep of the $\mathfrak{so}(6)_\text{R}$ R-symmetry, and add a Maldacena-Wilson line to the configuration which makes the two-point function non-trivial. We use a combination of perturbation theory and defect CFT techniques to obtain results up to next-to-leading order in the coupling constant. Being a defect CFT correlator, there exist two (super)conformal block expansions which capture defect and bulk data respectively. We present a closed-form formula for the defect CFT data, which allows to write an efficient Taylor series for the correlator in the limit when one of the operators is close to the line. The bulk channel is technically harder and closed-form formulae are particularly challenging to obtain, nevertheless we use our analysis to check against well-known data of $\mathcal{N}=4$ SYM. In particular, we recover the correct anomalous dimensions of a famous tower of twist-two operators (which includes the Konishi multiplet), and successfully compare the one-point function of the stress-tensor multiplet with results obtained using matrix-model techniques.

==> anc/notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88167,       2566]
NotebookOptionsPosition[     85158,       2507]
NotebookOutlinePosition[     85495,       2522]
CellTagsIndexPosition[     85452,       2519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Defect Channel", "Section",
 CellChangeTimes->{{3.8133888284880333`*^9, 
  3.813388830517767*^9}},ExpressionUUID->"0020ba67-bf63-4bae-ac3b-\
5ef472f24c52"],

Cell[CellGroupData[{

Cell["Coefficients of the Superblocks", "Subsection",
 CellChangeTimes->{{3.7991235615712633`*^9, 3.799123562979163*^9}, {
  3.799605398165578*^9, 3.7996054096288424`*^9}, {3.804963616267438*^9, 
  3.804963617811634*^9}, {3.813396194059285*^9, 
  3.8133961971510763`*^9}},ExpressionUUID->"740cb855-3a0f-4e15-bbb9-\
a79f2bb60de6"],

Cell["Coefficients for eq. (A.8)-(A-10)", "Text",
 CellChangeTimes->{{3.7996052785502453`*^9, 3.799605298010934*^9}, {
   3.8133961898373947`*^9, 3.813396228779924*^9}, 
   3.813396294805585*^9},ExpressionUUID->"56414674-e214-4422-a2cc-\
a9b67fb458df"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    RowBox[{"B", ",", "+"}], ")"}], "k"], 
  TraditionalForm]],ExpressionUUID->"b1d46c15-df21-4d48-9931-7b404a87e50e"]], \
"Subsubsection",
 CellChangeTimes->{{3.799403163429802*^9, 3.799403166819354*^9}, {
  3.799515659072044*^9, 
  3.799515659617929*^9}},ExpressionUUID->"e8b1c7eb-e47a-4893-84b4-\
8c1bcfd9d96f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Alpha]", "^"], "1"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "  ", "k"}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Alpha]", "^"], "2"], "=", 
   FractionBox[
    RowBox[{"16", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.799418361349415*^9, 3.799418362723393*^9}, {
  3.799425604986425*^9, 3.799425606848711*^9}, {3.8048717276295156`*^9, 
  3.8048717478526907`*^9}, {3.813396349112109*^9, 
  3.813396395805694*^9}},ExpressionUUID->"82903cbd-5a75-4769-9c2c-\
ceb101cf1cd5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    RowBox[{"B", ",", "1"}], ")"}], 
   RowBox[{"[", 
    RowBox[{"k", ",", "s"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"96049eb8-f6a8-4d32-99aa-4bfc82d43492"]], \
"Subsubsection",
 CellChangeTimes->{{3.7994031780096903`*^9, 3.799403204367827*^9}, {
  3.7994192170956507`*^9, 
  3.7994192174894342`*^9}},ExpressionUUID->"6a9813a6-b109-42de-a1d0-\
ad1e2f3d0e5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], "1"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", "*", "k", "*", 
      SuperscriptBox["s", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "s"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "s"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], 
    RowBox[{"2", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{"8", "k", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", "s"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "k"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", "k"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", "k"}], "+", 
       RowBox[{"2", "s"}]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], 
    RowBox[{"2", ",", "2"}]], "=", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "s"}]}], ")"}], 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], 
    RowBox[{"3", ",", "1"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", "k", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "k"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "s"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "k"}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "k"}]}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", "k"}], "+", 
        RowBox[{"2", "s"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], 
    RowBox[{"3", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", "k", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "k", "+", "s"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", "s"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", "k"}], "+", 
        RowBox[{"2", "s"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", "k"}], "+", 
        RowBox[{"2", "s"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], "4"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "s"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", "k"}], "+", 
        RowBox[{"2", "s"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Beta]", "^"], "5"], "=", 
   FractionBox[
    RowBox[{"8", "k", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", "s"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", "s"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "s"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "k"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", "k"}], "+", 
        RowBox[{"2", "s"}]}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", "k"}], "+", 
       RowBox[{"2", "s"}]}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813396475670536*^9, 3.813396526256455*^9}, {
  3.813396569624463*^9, 3.813396569834135*^9}, {3.813396630874289*^9, 
  3.8133966961623783`*^9}},ExpressionUUID->"0fab3ead-6ec4-48b1-a481-\
09908bfc5646"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   SuperscriptBox["\[ScriptCapitalL]", "\[CapitalDelta]"], 
   RowBox[{"[", 
    RowBox[{"k", ",", "s"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"fade8008-60d2-42de-9db1-e7eebcc0ffe7"]], \
"Subsubsection",
 CellChangeTimes->{{3.7994238904199057`*^9, 3.799423943030109*^9}, {
  3.799424006272963*^9, 
  3.799424007516816*^9}},ExpressionUUID->"80a3b2e8-61dd-400a-b01d-\
7ad9ee23f452"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], 
       ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"2", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"2", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
       ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], "3"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "k", "+", "s", "-", "\[CapitalDelta]"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "s"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], 
       ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"4", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"4", ",", "2"}]], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "s"}], "-", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "s"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
              "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
              "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "s"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
              "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "s"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"4", ",", "3"}]], "=", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], "5"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
       ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"6", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["s", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "k", "+", "s", "-", "\[CapitalDelta]"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"6", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"64", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
      
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"7", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Eta]", "^"], 
    RowBox[{"7", ",", "2"}]], "=", 
   FractionBox[
    RowBox[{"16", " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   OverscriptBox["\[Eta]", "^"], "8"], "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]}]}], "Input",
 CellChangeTimes->{{3.8133967112894783`*^9, 3.813396784950935*^9}, {
  3.8133968820236483`*^9, 3.81339688260139*^9}, {3.8133969154204483`*^9, 
  3.813397033498872*^9}, {3.813397110695208*^9, 3.813397113461166*^9}, {
  3.813397168483179*^9, 3.8133971691102657`*^9}, {3.8133972072453527`*^9, 
  3.813397234430661*^9}, {3.8133972693098917`*^9, 3.8133973048705*^9}, {
  3.813397335105068*^9, 
  3.813397363271742*^9}},ExpressionUUID->"3f3c9cde-d6aa-4a74-bd9c-\
4c698c19b9ac"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk Channel", "Section",
 CellChangeTimes->{{3.81338915475712*^9, 
  3.8133891562482243`*^9}},ExpressionUUID->"bb9efdd5-452a-4333-a872-\
21da9d64a717"],

Cell[CellGroupData[{

Cell["Coefficients of the Superblocks", "Subsection",
 CellChangeTimes->{{3.8092456163666286`*^9, 3.8092456195489483`*^9}, {
  3.813397400098181*^9, 
  3.813397402400613*^9}},ExpressionUUID->"6e0e3df1-6fb7-4f39-a9ba-\
9d9434a0e2ea"],

Cell["Coefficients for eq.(A.3)-(A.5)", "Text",
 CellChangeTimes->{{3.813397410426148*^9, 
  3.813397418498045*^9}},ExpressionUUID->"b38c89f5-1811-4b88-857f-\
81aad71d4a44"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"[", 
    RowBox[{"0", ",", 
     RowBox[{"2", "k"}], ",", "0"}], "]"}]], TraditionalForm]],
 CellChangeTimes->{{3.809245635381913*^9, 
  3.809245638664382*^9}},ExpressionUUID->"5b853b92-7dc6-4a57-951f-\
bbb6f8ddf0ce"]], "Subsubsection",
 CellChangeTimes->{
  3.8092794821016417`*^9, {3.813397499546536*^9, 3.8133975000035877`*^9}, {
   3.8134024308099546`*^9, 
   3.8134024316724033`*^9}},ExpressionUUID->"9536cc65-0c15-4f66-85d3-\
5cd47077acad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"k", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}]}], 
    RowBox[{"4096", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "k"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}]}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813397434911837*^9, 
  3.8133974893985853`*^9}},ExpressionUUID->"6954630a-b8e0-44e2-a4c0-\
1b2a556b99d4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalC]", 
   RowBox[{
    RowBox[{"[", 
     RowBox[{"0", ",", "2", ",", "0"}], "]"}], ",", "l"}]], 
  TraditionalForm]],ExpressionUUID->"dca2b1ca-cf5a-472f-9c1d-95457c1a4f05"]], \
"Subsubsection",
 CellChangeTimes->{{3.8101363410545483`*^9, 3.810136343020067*^9}, {
  3.81194027788623*^9, 3.811940306077752*^9}, {3.813389397033255*^9, 
  3.813389399853806*^9}, {3.813397505433744*^9, 
  3.813397513314084*^9}},ExpressionUUID->"2835d3bb-3f00-4901-b174-\
6a699376f594"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "1"], "=", 
   FractionBox[
    SuperscriptBox["l", "2"], 
    RowBox[{"360", "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["l", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"2", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     RowBox[{"2", "+", "l"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"2", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}]}], 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"2", ",", "3"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", "+", "l"}], 
     RowBox[{"288", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"3", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], "2"]}], 
    RowBox[{"360", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    RowBox[{"3", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "l"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], "2"]}], 
     RowBox[{"2160", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "4"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], "3"]}], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "l"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "l"}]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "5"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "l"}], ")"}], "2"]}], 
     RowBox[{"5760", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "l"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813398211291251*^9, 3.8133982179401083`*^9}, {
   3.81339870904296*^9, 3.813398775254654*^9}, {3.813398837972067*^9, 
   3.813398932905384*^9}, 
   3.8133990186693707`*^9},ExpressionUUID->"fd96f1c7-6963-44a1-ac04-\
f897134fcd5d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   SuperscriptBox["\[ScriptCapitalA]", "\[CapitalDelta]"], 
   RowBox[{
    RowBox[{"[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", "l"}]], 
  TraditionalForm]],ExpressionUUID->"0ca6432f-c07b-4c36-9d94-36c5d87d83bf"]], \
"Subsubsection",
 CellChangeTimes->{{3.8100467846734123`*^9, 3.810046792122867*^9}, {
  3.813397502105645*^9, 
  3.813397509389318*^9}},ExpressionUUID->"5471011c-a54c-4bd9-ba96-\
a0a268c9534f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"1", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["l", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], "2"]}], ")"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"2", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["2", 
     RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"2", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "3"], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l"}], ")"}], "2"], " ", 
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], "3"], 
     " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{"256", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "l"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"4", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"4", ",", "2"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
      ")"}]}], 
    RowBox[{"160", " ", 
     RowBox[{"(", 
      RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"4", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "180"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", "l", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"39", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "5"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{"256", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], "3"], 
      " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"6", ",", "2"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], "3"], 
      " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{"6144", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"7", ",", "1"}]], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    RowBox[{"7", ",", "2"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
    RowBox[{"6144", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "8"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
     RowBox[{"65536", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.813397530640484*^9, 3.813397555916214*^9}, {
  3.8133975915977287`*^9, 3.8133976037301617`*^9}, {3.8133976881470747`*^9, 
  3.8133976912704163`*^9}, {3.8133992450963097`*^9, 3.8133992955111103`*^9}, {
  3.813400966369975*^9, 3.813400967778634*^9}, {3.813401023761306*^9, 
  3.813401027356586*^9}, {3.813401072280223*^9, 3.813401141307184*^9}, {
  3.8134011719260397`*^9, 3.81340117389144*^9}, {3.813401222409863*^9, 
  3.813401243590663*^9}, {3.813401280217531*^9, 3.813401286146805*^9}, {
  3.813401319659185*^9, 3.8134013207875643`*^9}, {3.813401362339078*^9, 
  3.813401374885253*^9}, {3.813401410665844*^9, 3.8134014124778347`*^9}, {
  3.813401444806589*^9, 3.813401446114182*^9}, {3.8134014800840483`*^9, 
  3.813401489963442*^9}, {3.813401550490155*^9, 
  3.813401557392878*^9}},ExpressionUUID->"c61e1efc-126c-4463-b29b-\
1dbb2809547f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "CFT Data at NLO up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", "16"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "67156e37-2562-4c1d-aa00-71fed90470d5"]
}], "Subsection",
 CellChangeTimes->{{3.81339027497325*^9, 3.813390286752442*^9}, {
  3.813390622720595*^9, 
  3.813390633067905*^9}},ExpressionUUID->"52f7871d-42d4-4a58-88b0-\
cab129115ba5"],

Cell[TextData[{
 "Coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "l"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3e5905b5-d48f-4236-88b6-36b46c9c5af9"],
 "for semishorts "
}], "Text",
 CellChangeTimes->{{3.8133904942428093`*^9, 
  3.813390514617124*^9}},ExpressionUUID->"e3f65a34-f711-43e9-a283-\
e237452b507a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFTdataD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"15360", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1365", "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"4644864", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3185", "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"79073280", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5344955", "+", 
           RowBox[{"1572864", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"1254629376000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4425421", "+", 
           RowBox[{"1228800", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"11199438432000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4722696979", "+", 
           RowBox[{"1258291200", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"139493313146880000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"95480366839", "+", 
           RowBox[{"24662507520", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"34708726177206681600", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"400674987174319", "+", 
           RowBox[{"101017630801920", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"1861881073333801648128000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1225676313797507", "+", 
           RowBox[{"303052892405760", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"74907368109363383193600000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813390518013591*^9, 3.813390530739072*^9}, 
   3.81339914599183*^9},ExpressionUUID->"d644193d-d1dc-416e-a688-\
6124c67fd298"],

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    RowBox[{
     RowBox[{"l", "+", "2"}], ",", "l"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7546739e-578e-4720-b7a2-0f01878a4c25"],
 " for longs at the unitarity bound"
}], "Text",
 CellChangeTimes->{{3.8133905367185593`*^9, 
  3.8133905499227343`*^9}},ExpressionUUID->"613a9091-dd8d-4406-addf-\
4047643bd59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFTdataEub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"18", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"85", "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"350", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"501760", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2485", "+", 
           RowBox[{"440", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"12936", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"187342848", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"549207", "+", 
           RowBox[{"100100", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"3264690", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"565373952000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1599709463", "+", 
           RowBox[{"296281440", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10413587184", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"23355636790886400", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"462101367403", "+", 
           RowBox[{"86491389600", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"3220812045360", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"97977059663899852800", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"140524913182519", "+", 
           RowBox[{"26503432956000", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"1034130769491600", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"439685513629067059200000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"31885578627903000", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"17", " ", 
            RowBox[{"(", 
             RowBox[{"9886460489697929", "+", 
              RowBox[{"76091647152871350", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"7850310056769781810040832000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "8"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"266076152481384361", "+", 
           RowBox[{"50718581209296000", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2127203074791194400", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
        RowBox[{"187143614356431331075276800000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8133905527796373`*^9, 3.813390582107423*^9}, 
   3.813401890437405*^9, 3.813401945468286*^9, 
   3.813402000470847*^9},ExpressionUUID->"b5fe6b52-195e-4e32-938a-\
68463c933de3"],

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    RowBox[{"\[CapitalDelta]", ",", "l"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "849735cd-3b3c-4155-aa23-c2466029bd7a"],
 " for longs"
}], "Text",
 CellChangeTimes->{{3.813390588972266*^9, 
  3.813390597391554*^9}},ExpressionUUID->"46e0ab52-dc82-464f-b6ec-\
8edf4bfae7e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFTdataE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "j_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"OddQ", "[", "\[CapitalDelta]", "]"}], "\[Equal]", "True"}]}],
       "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"7962624", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"165150720", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"263", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"144179200", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"875", "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"1518206976", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"2123366400", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"2236416000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"613", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"3019161600", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"111335", "+", 
          RowBox[{"98304", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"977633280000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"174399160320", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9839", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"1872809164800", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3815"}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"5895880704000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"41209", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"2286157824000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"12205039", "+", 
          RowBox[{"7864320", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"882171150336000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3229", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"59513713459200", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2065"}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"32283222343680", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"29941", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"48393388818432", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"122507", "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"2940570501120000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"331833", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"229618622464000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"14", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"59086027", "+", 
          RowBox[{"31457280", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"42608866561228800", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "205"}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"217650152079360", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"119137", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"6892254815846400", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1219603"}], "+", 
          RowBox[{"1536000", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"245496814805975040", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9099649", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"160046109425664000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7948941", "+", 
          RowBox[{"13107200", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"2117894117785600000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"174585829", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"1595914329784320000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"16", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3770739401", "+", 
          RowBox[{"1761607680", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"30154187448070963200", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10679", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"58864472948736000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18821"}], "+", 
          RowBox[{"12000", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"77129772643123200", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"58507", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"27797482163404800", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4253249"}], "+", 
          RowBox[{"12288000", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"19458237514383360000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"164660569", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"35278106237337600000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6470321", "+", 
          RowBox[{"6881280", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"4475909728862208000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7439029", " ", 
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{"931798057107456000", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"18", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "8"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7438897819067", "+", 
          RowBox[{"3156800962560", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"705554933052809045606400", " ", 
        SuperscriptBox["\[Pi]", "6"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81040589406115*^9, 3.810405903886352*^9}, {
   3.810405974161112*^9, 3.810405994319862*^9}, {3.810406027912313*^9, 
   3.810406048529214*^9}, {3.8104060940701933`*^9, 3.810406123879108*^9}, {
   3.810441062817581*^9, 3.810441063990427*^9}, 3.810441109147818*^9, {
   3.8104411394974947`*^9, 3.8104411405842648`*^9}, {3.810441416556266*^9, 
   3.810441416833229*^9}, 3.810441567902179*^9, {3.8104415979033623`*^9, 
   3.8104416162943983`*^9}, {3.810441691764558*^9, 3.810441692009756*^9}, {
   3.81044174735067*^9, 3.810441758806746*^9}, 3.810441827029354*^9, {
   3.810441878015718*^9, 3.8104418908857*^9}, {3.810441932217902*^9, 
   3.810441933168398*^9}, {3.810441977932226*^9, 3.8104419781692123`*^9}, {
   3.810442130172554*^9, 3.8104421398450317`*^9}, {3.810445987698002*^9, 
   3.8104461182646513`*^9}, {3.8104461591163177`*^9, 3.810446185745933*^9}, {
   3.810446222478036*^9, 3.810446223235125*^9}, {3.81044627424946*^9, 
   3.810446274393282*^9}, {3.810492147028521*^9, 3.810492158064983*^9}, {
   3.810573331297052*^9, 3.8105733654668016`*^9}, {3.8105733977368183`*^9, 
   3.810573489100857*^9}, 3.810573531150929*^9, {3.810573621367676*^9, 
   3.81057364520123*^9}, {3.810573751006505*^9, 3.810573751162786*^9}, {
   3.8105737829584846`*^9, 3.810573795154722*^9}, {3.810636862102702*^9, 
   3.810636895186347*^9}, {3.810636930203425*^9, 3.810636952452026*^9}, {
   3.810826787644474*^9, 3.8108268077179003`*^9}, {3.810828201985581*^9, 
   3.810828235287437*^9}, {3.811844607387761*^9, 3.811844607986977*^9}, {
   3.81184485610328*^9, 3.811844871288292*^9}, {3.811844938321931*^9, 
   3.811844948241197*^9}, {3.811859940459944*^9, 3.811859956553*^9}, {
   3.811860084820232*^9, 3.811860085029298*^9}, {3.81186017013446*^9, 
   3.811860171070142*^9}, {3.8118605941511583`*^9, 3.811860609382132*^9}, {
   3.811860655819906*^9, 3.811860696329657*^9}, {3.811861581952921*^9, 
   3.811861607207499*^9}, {3.811861645193898*^9, 3.811861647209096*^9}, {
   3.811861913565095*^9, 3.811861947265217*^9}, {3.811861998368729*^9, 
   3.8118620796030912`*^9}, {3.811952909874638*^9, 3.811952948157195*^9}, {
   3.811953000899205*^9, 3.8119530286535463`*^9}, {3.811953060307675*^9, 
   3.811953060721376*^9}, 3.811953100791828*^9, {3.8119571942725058`*^9, 
   3.81195727173691*^9}, {3.811957374672076*^9, 3.8119574088781767`*^9}, {
   3.811957443324489*^9, 3.8119574486187477`*^9}, {3.811957947670559*^9, 
   3.811957969734622*^9}, {3.811958122109071*^9, 3.811958133214883*^9}, {
   3.8119581716954327`*^9, 3.811958187602552*^9}, {3.811958406764595*^9, 
   3.811958413589901*^9}, {3.811958469057686*^9, 3.81195847387807*^9}, {
   3.811958713954562*^9, 3.811958716920248*^9}, {3.811958755333053*^9, 
   3.811958757413444*^9}, {3.811960818280547*^9, 3.8119608475825*^9}, {
   3.812001876969413*^9, 3.812001884065165*^9}, {3.812002083599346*^9, 
   3.812002091434106*^9}, {3.8120428577858963`*^9, 3.8120428670697107`*^9}, {
   3.812042983846746*^9, 3.812042985112897*^9}, {3.8120444030231237`*^9, 
   3.812044411130768*^9}, {3.812089014724431*^9, 3.812089025427991*^9}, {
   3.812089097339141*^9, 3.8120890980619287`*^9}, {3.812110983227828*^9, 
   3.812110987004221*^9}, {3.812111056986944*^9, 3.812111058821526*^9}, {
   3.812111114458026*^9, 3.81211112685119*^9}, {3.812111161239561*^9, 
   3.812111167386141*^9}, {3.8121241712228737`*^9, 3.812124205560111*^9}, {
   3.8121243922463627`*^9, 3.812124415704502*^9}, {3.812125040679316*^9, 
   3.8121250665162354`*^9}, {3.8121937700831623`*^9, 3.812193781872993*^9}, {
   3.8121938185927677`*^9, 3.8121938278828297`*^9}, {3.812193905476149*^9, 
   3.8121939070135307`*^9}, {3.8121939595169773`*^9, 3.812193976607074*^9}, {
   3.8133903333832817`*^9, 3.813390490621667*^9}, {3.8133906011833982`*^9, 
   3.8133906120130177`*^9}, {3.813402073548851*^9, 3.813402130561799*^9}, 
   3.813402179727167*^9, 3.813402218804139*^9, {3.81340227512291*^9, 
   3.813402352671925*^9}, {3.813402404766183*^9, 
   3.813402404948365*^9}},ExpressionUUID->"850e75ae-11ae-420a-a66c-\
aecae9149fc4"]
}, Closed]]
}, Closed]]
},
WindowSize->{1214, 584},
WindowMargins->{{13, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 67, "Section",ExpressionUUID->"0020ba67-bf63-4bae-ac3b-5ef472f24c52"],
Cell[CellGroupData[{
Cell[766, 29, 329, 5, 54, "Subsection",ExpressionUUID->"740cb855-3a0f-4e15-bbb9-a79f2bb60de6"],
Cell[1098, 36, 252, 4, 35, "Text",ExpressionUUID->"56414674-e214-4422-a2cc-a9b67fb458df"],
Cell[CellGroupData[{
Cell[1375, 44, 385, 10, 44, "Subsubsection",ExpressionUUID->"e8b1c7eb-e47a-4893-84b4-8c1bcfd9d96f"],
Cell[1763, 56, 1179, 37, 95, "Input",ExpressionUUID->"82903cbd-5a75-4769-9c2c-ceb101cf1cd5"]
}, Closed]],
Cell[CellGroupData[{
Cell[2979, 98, 440, 12, 41, "Subsubsection",ExpressionUUID->"6a9813a6-b109-42de-a1d0-ad1e2f3d0e5a"],
Cell[3422, 112, 4482, 158, 318, "Input",ExpressionUUID->"0fab3ead-6ec4-48b1-a481-09908bfc5646"]
}, Closed]],
Cell[CellGroupData[{
Cell[7941, 275, 442, 11, 40, "Subsubsection",ExpressionUUID->"80a3b2e8-61dd-400a-b01d-7ad9ee23f452"],
Cell[8386, 288, 19445, 562, 795, "Input",ExpressionUUID->"3f3c9cde-d6aa-4a74-bd9c-4c698c19b9ac"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[27892, 857, 158, 3, 53, "Section",ExpressionUUID->"bb9efdd5-452a-4333-a872-21da9d64a717"],
Cell[CellGroupData[{
Cell[28075, 864, 232, 4, 54, "Subsection",ExpressionUUID->"6e0e3df1-6fb7-4f39-a9ba-9d9434a0e2ea"],
Cell[28310, 870, 173, 3, 35, "Text",ExpressionUUID->"b38c89f5-1811-4b88-857f-81aad71d4a44"],
Cell[CellGroupData[{
Cell[28508, 877, 533, 13, 48, "Subsubsection",ExpressionUUID->"9536cc65-0c15-4f66-85d3-5cd47077acad"],
Cell[29044, 892, 1272, 43, 102, "Input",ExpressionUUID->"6954630a-b8e0-44e2-a4c0-1b2a556b99d4"]
}, Closed]],
Cell[CellGroupData[{
Cell[30353, 940, 533, 12, 40, "Subsubsection",ExpressionUUID->"2835d3bb-3f00-4901-b174-6a699376f594"],
Cell[30889, 954, 4456, 151, 364, "Input",ExpressionUUID->"fd96f1c7-6963-44a1-ac04-f897134fcd5d"]
}, Closed]],
Cell[CellGroupData[{
Cell[35382, 1110, 478, 12, 40, "Subsubsection",ExpressionUUID->"5471011c-a54c-4bd9-ba96-a0a268c9534f"],
Cell[35863, 1124, 19550, 554, 716, "Input",ExpressionUUID->"c61e1efc-126c-4463-b29b-1dbb2809547f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[55462, 1684, 399, 11, 38, "Subsection",ExpressionUUID->"52f7871d-42d4-4a58-88b0-cab129115ba5"],
Cell[55864, 1697, 355, 11, 35, "Text",ExpressionUUID->"e3f65a34-f711-43e9-a283-e237452b507a"],
Cell[56222, 1710, 4275, 124, 150, "Input",ExpressionUUID->"d644193d-d1dc-416e-a688-6124c67fd298"],
Cell[60500, 1836, 427, 13, 37, "Text",ExpressionUUID->"613a9091-dd8d-4406-addf-4047643bd59c"],
Cell[60930, 1851, 5499, 154, 294, "Input",ExpressionUUID->"b5fe6b52-195e-4e32-938a-68463c933de3"],
Cell[66432, 2007, 388, 12, 37, "Text",ExpressionUUID->"46e0ab52-dc82-464f-b6ec-8edf4bfae7e6"],
Cell[66823, 2021, 18307, 482, 534, "Input",ExpressionUUID->"850e75ae-11ae-420a-a66c-aecae9149fc4"]
}, Closed]]
}, Closed]]
}
]
*)


